Advancing Connectionist Temporal Classification With Attention Modeling

In this study, we propose advancing all-neural speech recognition by directly incorporating attention modeling within the Connectionist Temporal Classification (CTC) framework. In particular, we derive new context vectors using time convolution features to model attention as part of the CTC network. To further improve attention modeling, we utilize content information extracted from a network representing an implicit language model. Finally, we introduce vector based attention weights that are applied on context vectors across both time and their individual components. We evaluate our system on a 3400 hours Microsoft Cortana voice assistant task and demonstrate that our proposed model consistently outperforms the baseline model achieving about 20% relative reduction in word error rates.

==> latex2pdf.sh <==
#!/bin/bash

INFILE=$1
VIEWPG=$2
echo $INFILE

#set DVIFILE='echo $INFILE:t | sed s:.tex:."$DVIEXT":g'
BIBFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1/'`
DVIFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.dvi/'`
PDFFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.pdf/'`
PSFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.ps/'`
LOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.log/'`
BIBLOGFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.blg/'`
AUXFILE=`echo $INFILE | sed 's/\(.*\)\.tex/\1\.aux/'`

#					  i/p				o/p 	
latex $INFILE		# tex				aux
bibtex $BIBFILE		# aux, bib, bst		blg, bbl
latex $INFILE		# tex, aux, bbl		aux
latex $INFILE		# tex, aux			dvi
echo
echo
echo "Generating dvi->ps->pdf file for $DVIFILE ... "
dvips  $DVIFILE
ps2pdf $PSFILE
#dvipdf $DVIFILE 

# do not delete aux and bbl files. Otherwise you'll get 
# errors like: "LaTeX Warning: Citation `Lamp86' on page 2 undefined on input line 165."
rm $LOGFILE $PSFILE $DVIFILE $BIBLOGFILE
echo "Opening page $VIEWPG in pdf file $PDFFILE using evince ... "
evince --page-label=$VIEWPG   $PDFFILE &

#gv $PDFFILE & # <- This opens the dvi file even though pdf file is given as
#input

#xdvi $DVIFILE
exit 0

